New relations for the Penrose polynomial

We introduce two new relations involving the pentagon and the quadrilateral for the evaluation of the Penrose polynomial at $n=4$ that is proven using a new type of ribbon graph polynomial. Additionally, we extend several relations for the evaluation of the Penrose polynomial at $n=3$ to all $n$.

==> anc/FiveCapRelationCheck.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    729903,      19959]
NotebookOptionsPosition[    728783,      19935]
NotebookOutlinePosition[    729186,      19951]
CellTagsIndexPosition[    729143,      19948]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This  notebook  implements  the  computational  verification  of  the  new  \
pentagon  relation  for  the  Penrose  polynomial  (evaluated  at  the  loop  \
value n = 4)  from  the  paper  \"New Relations for the Penrose Polynomial\"  \
by  Scott  Baldridge  and  Ben  McCarty . The  relation  is : 

[pentagon] _ 4 =3/2 [diamond] _ 4 - 4[stickman _ 0] _ 4 - [stickman _ 1] _ 4 \
+ 2[stickman _ 2] _ 4 + 2[stickman _ 3] _ 4 - [stickman _ 4] _ 4. 

(The  notebook  solves  the  linear  dependence  among  the  BM  polynomials  \
of  the  five  caps  multiplied  by  each  base  configuration .)

Capped  Configurations  and  the  \"Five Caps\"
The  method  relies  on  the  capped  configuration  framework  (Section  3  \
of  the  paper).   A  cap C is  a  diagram  consisting  of  a  finite  number \
 of  spokes  (boundary  arcs)  connected  by  arcs  inside  a  disk, with  \
possible  buckles  (interaction  sites  marked  by V[a, b])  between  pairs  \
of  arcs . The  FiveCaps  list  encodes  a  basis  of  all  relevant  5 - \
spoke  caps  (up  to  the  symmetries  and  reductions  built  into  the  \
rewriting  rules) . Each  entry  is  a  pair  {basic cap #, expression}  \
where  the  expression  is  a  product  of  arc[ ...]  terms  (representing  \
circles/loops)  and  V[i, j]  terms  (buckles  between  cap  arcs  i and  j) \
. arc  is  Orderless  and  merges  overlapping  arcs  via  ruleArc . V  \
(buckles)  is  Orderless; rules  like  ruleV, DelBridgeAfter, and  \
ruleDelTopBridgeStates  normalize  and  eliminate  invalid/bridge  states . \
The  BMState  function  applies  a  sequence  of  rewriting  rules  (rule0  \
for  M - smoothings, rule1/rule2  for  Nodes, SimplifyNodes, ruleCircle, \
rule6/rule7  for  evaluating  to n)  to  compute  the  BM  (chromatic)  \
polynomial  of  a  capped  state . This  counts  signed  proper n- face  \
colorings, with  buckles  enforcing  different  colors  on  interacting  arcs \
 (see  Lemma  2.7  and  Corollary  2.11  in  the  paper) . How  the  \
Computation  Works

Base  Configurations : Pentagon, DiamondR0, and  the  four  \
StickmanR*diagrams  are  expressed  as  products  of  M[a, b, c, d]  \
(crossing  resolutions  are handled via  rule0) . 

Capped  States : For  each  of  the  FiveCaps, multiply  by  a  base  \
configuration  (e . g ., FiveCaps[[i, 2]]*Pentagon)  and  run  ComputeBM . \
This  expands the  hypercube  of  states  (via rule0), normalizes  each  \
state  with  the  BM  rules, and  sums  the  BMState  evaluations . 

Linear  Dependence : The  ParallelTable  computations  produce  vectors  \
FiveCapPent, FiveCapDR0, etc . The  Reduce  command  (at  n = 4)  solves  for \
 coefficients a_ 1, ..., a_ 7  such  that a_ 1*Pent + a_ 2*DR0 +...  = 0. The \
 solution  confirms  the  pentagon  relation  holds  identically  for  all  \
caps  (hence  for  all  diagrams) . The  rewriting  system  systematically  \
reduces  every  possible  interaction  in  the  cap + configuration, ensuring \
 the  relation  is  verified  exhaustively  over  the  finite  basis  of  5 - \
caps . This  is  the  core  of  the  \"relative bracket\"  technique  that  \
proves  the  new  relations  in  the  paper . For  details  on  cap  \
enumeration  and  why  5  spokes  suffice, see  Sections  3\[Dash]4  of  the  \
paper .\
\>", "Text",
 CellChangeTimes->{{3.988368298036872*^9, 3.988368535049234*^9}, {
  3.988368577995687*^9, 3.9883686122869883`*^9}, {3.988368765043675*^9, 
  3.988368843424917*^9}},ExpressionUUID->"dc4b9cda-d785-49ad-9914-\
38f7c6dbf27d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "is", " ", "a", " ", "list", " ", "of", 
      " ", "all", " ", "possible", " ", "5"}], "-", 
     RowBox[{"caps", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"planar", " ", "and", " ", "non"}], "-", "planar"}], ")"}], 
       ".", "  ", "For"}], " ", "each", " ", "pair"}]}], ",", " ", 
    RowBox[{
    "the", " ", "first", " ", "entry", " ", "identifies", " ", "the", " ", 
     "basic", " ", "cap", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "arc", " ", "data"}], 
      ")"}], " ", "and", " ", "the", " ", "second", " ", "entry", " ", 
     "gives", " ", "the", " ", "arcs", " ", "together", " ", "with", " ", 
     "the", " ", 
     RowBox[{"buckles", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FiveCaps", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"3", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "9"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"7", ",", "10"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"8", ",", "9"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "8"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"4", ",", "8"}], "]"}]}]}], "}"}]}], "}"}]}], 
   ";"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.944931258362931*^9, 3.944931270639282*^9}, {
  3.988200655127727*^9, 3.988200683795104*^9}, {3.9882026723238363`*^9, 
  3.9882027577782793`*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"4206f354-70ba-412d-9f34-472d21a287fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "following", " ", "code", " ", "is", " ", "necessary", " ", 
    "for", " ", "computing", " ", "the", " ", "BM", " ", "polynomial", " ", 
    "of", " ", "a", " ", 
    RowBox[{"state", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SetAttributes", "[", 
    RowBox[{"arc", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"SetAttributes", "[", 
    RowBox[{"V", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ruleArc", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"arc", "[", "x__", "]"}], 
        RowBox[{"arc", "[", "y__", "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"arc", "@@", 
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"List", "[", "x", "]"}], ",", 
           RowBox[{"List", "[", "y", "]"}]}], "]"}]}], "/;", 
        RowBox[{
         RowBox[{"Intersection", "[", 
          RowBox[{
           RowBox[{"List", "[", "x", "]"}], ",", 
           RowBox[{"List", "[", "y", "]"}]}], "]"}], "\[NotEqual]", 
         RowBox[{"{", "}"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ruleV", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"arc", "[", "x__", "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}]}], ":>", 
        RowBox[{
         RowBox[{
          RowBox[{"arc", "[", "x", "]"}], " ", 
          RowBox[{"V", "[", 
           RowBox[{
            RowBox[{"Min", "[", 
             RowBox[{"List", "[", "x", "]"}], "]"}], ",", "b"}], "]"}]}], "/;", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"List", "[", "x", "]"}], ",", "a"}], "]"}], "&&", 
           RowBox[{"a", "!=", 
            RowBox[{"Min", "[", 
             RowBox[{"List", "[", "x", "]"}], "]"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"V", "[", "x__", "]"}], "m_"], ":>", 
        RowBox[{"V", "[", "x", "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ruleDelTopBridgeStates", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"a_", ",", "a_"}], "]"}], ":>", "0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DelBridgeAfter", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"arc", "[", "x__", "]"}], 
        RowBox[{"V", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}]}], ":>", 
       RowBox[{"0", "/;", 
        RowBox[{
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"List", "[", "x", "]"}], ",", "a"}], "]"}], "&&", 
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"List", "[", "x", "]"}], ",", "b"}], "]"}]}]}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ruleTwoArc", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"arc", "[", "x__", "]"}], "\[RuleDelayed]", 
       RowBox[{"arc", "[", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"List", "[", "x", "]"}], "]"}], ",", 
         RowBox[{"RankedMin", "[", 
          RowBox[{
           RowBox[{"List", "[", "x", "]"}], ",", "2"}], "]"}]}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SimplifyNodes", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"arc", "[", "x__", "]"}], 
         RowBox[{"Node", "[", "y__", "]"}]}], ":>", 
        RowBox[{
         RowBox[{"arc", "[", "x", "]"}], "/;", 
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"List", "[", "x", "]"}], ",", 
           RowBox[{"List", "[", "y", "]"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"arc", "[", "x__", "]"}], 
         RowBox[{"Node", "[", "y__", "]"}]}], ":>", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"arc", "[", "x", "]"}], 
          RowBox[{"Node", "@@", 
           RowBox[{"Union", "[", 
            RowBox[{
             RowBox[{"List", "[", 
              RowBox[{"Min", "[", 
               RowBox[{"Intersection", "[", 
                RowBox[{
                 RowBox[{"List", "[", "x", "]"}], ",", 
                 RowBox[{"List", "[", "y", "]"}]}], "]"}], "]"}], "]"}], ",", 
             
             RowBox[{"Complement", "[", 
              RowBox[{
               RowBox[{"List", "[", "y", "]"}], ",", 
               RowBox[{"Intersection", "[", 
                RowBox[{
                 RowBox[{"List", "[", "x", "]"}], ",", 
                 RowBox[{"List", "[", "y", "]"}]}], "]"}]}], "]"}]}], 
            "]"}]}]}], "/;", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"List", "[", "x", "]"}], ",", 
             RowBox[{"List", "[", "y", "]"}]}], "]"}], "]"}], ">", "1"}]}]}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"arc", "[", "x__", "]"}], 
         RowBox[{"Node", "[", "y__", "]"}]}], ":>", 
        RowBox[{
         RowBox[{
          RowBox[{"arc", "[", "x", "]"}], 
          RowBox[{"Node", "@@", 
           RowBox[{"Union", "[", 
            RowBox[{
             RowBox[{"List", "[", 
              RowBox[{"Min", "[", 
               RowBox[{"List", "[", "x", "]"}], "]"}], "]"}], ",", 
             RowBox[{"Complement", "[", 
              RowBox[{
               RowBox[{"List", "[", "y", "]"}], ",", 
               RowBox[{"Intersection", "[", 
                RowBox[{
                 RowBox[{"List", "[", "x", "]"}], ",", 
                 RowBox[{"List", "[", "y", "]"}]}], "]"}]}], "]"}]}], 
            "]"}]}]}], " ", "/;", 
         RowBox[{
          RowBox[{
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"List", "[", "x", "]"}], ",", 
             RowBox[{"List", "[", "y", "]"}]}], "]"}], "!=", 
           RowBox[{"{", "}"}]}], "&&", 
          RowBox[{
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"List", "[", "x", "]"}], ",", 
             RowBox[{"List", "[", "y", "]"}]}], "]"}], "!=", 
           RowBox[{"List", "[", 
            RowBox[{"Min", "[", 
             RowBox[{"List", "[", "x", "]"}], "]"}], "]"}]}]}]}]}]}], "}"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ruleCircle", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"arc", "[", "x__", "]"}], "m_"], ":>", 
        RowBox[{"c", "[", 
         RowBox[{"Min", "[", 
          RowBox[{"List", "[", "x", "]"}], "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"arc", "[", "x__", "]"}], ":>", 
        RowBox[{"c", "[", 
         RowBox[{"Min", "[", 
          RowBox[{"List", "[", "x", "]"}], "]"}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rule0", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":>", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"a", ",", "d"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"b", ",", "c"}], "]"}]}], "-", " ", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"a", ",", "c"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"b", ",", "d"}], "]"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rule0a", "=", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"V", "[", "x__", "]"}], "m_"], ":>", 
       RowBox[{"V", "[", "x", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"rule0b", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"x_", ",", "x_"}], "]"}], ":>", "0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rule1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"V", "[", "x__", "]"}], "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Node", "[", "x", "]"}]}], ")"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rule2", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Node", "[", "x__", "]"}], 
         RowBox[{"Node", "[", "y__", "]"}]}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"Node", "@@", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"List", "[", "x", "]"}], ",", 
            RowBox[{"List", "[", "y", "]"}]}], "]"}]}], "/;", 
         RowBox[{
          RowBox[{"Intersection", "[", 
           RowBox[{
            RowBox[{"List", "[", "x", "]"}], ",", 
            RowBox[{"List", "[", "y", "]"}]}], "]"}], "\[NotEqual]", 
          RowBox[{"{", "}"}]}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Node", "[", "x__", "]"}], "m_"], ":>", 
        RowBox[{"Node", "[", "x", "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rule5", "=", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Node", "[", "x__", "]"}], "m_"], ":>", 
       RowBox[{"Node", "[", "x", "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rule6", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Node", "[", "x__", "]"}], 
         RowBox[{"Node", "[", "y__", "]"}]}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"Node", "@@", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"List", "[", "x", "]"}], ",", 
            RowBox[{"List", "[", "y", "]"}]}], "]"}]}], "/;", 
         RowBox[{
          RowBox[{"Intersection", "[", 
           RowBox[{
            RowBox[{"List", "[", "x", "]"}], ",", 
            RowBox[{"List", "[", "y", "]"}]}], "]"}], "\[NotEqual]", 
          RowBox[{"{", "}"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"Node", "[", "x__", "]"}], "\[RuleDelayed]", 
        RowBox[{"n", 
         RowBox[{"(", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"c", "[", 
              RowBox[{
               RowBox[{"List", "[", "x", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"List", "[", "x", "]"}], "]"}]}], "}"}]}], "]"}], 
          ")"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rule7", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c", "[", "a_", "]"}], ":>", " ", "n"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BMState", "[", "t_", "]"}], ":=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"t", "//.", "ruleArc"}], "//.", "ruleV"}], "//.", 
               "DelBridgeAfter"}], "//.", "rule1"}], "//", "Expand"}], ")"}], 
           "//.", "rule2"}], "/.", "rule5"}], "//.", "SimplifyNodes"}], "//.",
         "ruleCircle"}], "//.", "rule6"}], "//.", "rule7"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.929007171017393*^9, 3.929007192619889*^9}, {
   3.929009023623114*^9, 3.929009105547258*^9}, 3.929014989927947*^9, {
   3.929015047997478*^9, 3.929015049858501*^9}, {3.929016462284968*^9, 
   3.929016464308051*^9}, {3.929017915725387*^9, 3.929017996520709*^9}, {
   3.929018048919578*^9, 3.929018125987537*^9}, {3.929019573305635*^9, 
   3.929019587317279*^9}, {3.929019642388459*^9, 3.929019681509646*^9}, {
   3.92902098049887*^9, 3.929020983911821*^9}, {3.9290210198630943`*^9, 
   3.929021030434107*^9}, {3.929021236030251*^9, 3.929021238138843*^9}, {
   3.929021426795434*^9, 3.929021428254218*^9}, {3.929024210644932*^9, 
   3.929024211898356*^9}, {3.929024441312921*^9, 3.929024451817221*^9}, 
   3.9290279629658422`*^9, {3.9290283104487143`*^9, 3.929028318570056*^9}, {
   3.929028661632763*^9, 3.92902866211818*^9}, {3.929028724218101*^9, 
   3.929028726604701*^9}, {3.929098852373214*^9, 3.92909888240516*^9}, 
   3.92913155696735*^9, {3.929131594259375*^9, 3.929131600372676*^9}, {
   3.929131968005258*^9, 3.9291320331581507`*^9}, {3.929177728612781*^9, 
   3.929177730888578*^9}, {3.929177915517794*^9, 3.9291779257978497`*^9}, {
   3.929178880321773*^9, 3.929178881911018*^9}, {3.930755934383006*^9, 
   3.9307559348503523`*^9}, {3.956849221272736*^9, 3.956849224488777*^9}, {
   3.988200651722299*^9, 3.988200676430501*^9}, {3.988202770589272*^9, 
   3.988202794602528*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"bc34f569-de61-48db-b83e-1e76aafaf21d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "following", " ", "works", " ", "by", " ", "expanding", " ", 
    "the", " ", "state", " ", "system", " ", "for", " ", "a", " ", "capped", 
    " ", "configuration", " ", "and", " ", "then", " ", "summing", " ", "the",
     " ", "BM", " ", "polynomials", " ", "of", " ", "the", " ", 
    RowBox[{"states", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ComputeBM", "[", "t_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"G", "=", "t"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"States", "=", 
       RowBox[{"MonomialList", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"G", "//.", "rule0"}], ")"}], "//", "Expand"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"States1", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"States", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "//.", "rule0a"}], "//.", 
             "rule0b"}], "//.", "ruleArc"}], "//.", "ruleV"}], "//.", 
          "ruleDelTopBridgeStates"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "States", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"BMState", "[", 
         RowBox[{"States1", "[", 
          RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"Length", "[", "States1", "]"}]}], "}"}]}], "]"}]}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.930755942220468*^9, 3.930756159295699*^9}, {
   3.930756223688951*^9, 3.930756316391398*^9}, 3.930756348077606*^9, {
   3.930948000695142*^9, 3.930948029872937*^9}, {3.930948149873486*^9, 
   3.930948169423965*^9}, {3.956849074265164*^9, 3.956849076727142*^9}, {
   3.988202802687158*^9, 3.988202844176882*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"b6b15e69-aa3b-481b-807c-a25d4fa48c77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "neeeded", " ", "configurations", " ", "for", " ", "the", " ", 
    
    RowBox[{"relation", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"StickmanR0", ":=", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"18", ",", "19", ",", "1", ",", "2"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"15", ",", "16", ",", "3", ",", "4"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"12", ",", "13", ",", "5", ",", "6"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"9", ",", "10", ",", "19", ",", "17"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"7", ",", "8", ",", "11", ",", "12"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"13", ",", "11", ",", "14", ",", "15"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"17", ",", "18", ",", "16", ",", "14"}], "]"}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"StickmanR1", ":=", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"19", ",", "17", ",", "1", ",", "2"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"18", ",", "19", ",", "3", ",", "4"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"15", ",", "16", ",", "5", ",", "6"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"12", ",", "13", ",", "7", ",", "8"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"9", ",", "10", ",", "11", ",", "12"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"13", ",", "11", ",", "14", ",", "15"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"16", ",", "14", ",", "17", ",", "18"}], "]"}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"StickmanR2", ":=", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"11", ",", "12", ",", "1", ",", "2"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"19", ",", "17", ",", "3", ",", "4"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"18", ",", "19", ",", "5", ",", "6"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"15", ",", "16", ",", "7", ",", "8"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"9", ",", "10", ",", "12", ",", "13"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"13", ",", "11", ",", "14", ",", "15"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"16", ",", "14", ",", "17", ",", "18"}], "]"}]}]}], ";"}], 
   "\n", 
   RowBox[{
    RowBox[{"StickmanR3", ":=", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"12", ",", "13", ",", "1", ",", "2"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"11", ",", "12", ",", "3", ",", "4"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"14", ",", "15", ",", "13", ",", "11"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"19", ",", "17", ",", "5", ",", "6"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"9", ",", "10", ",", "15", ",", "16"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"16", ",", "14", ",", "17", ",", "18"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"7", ",", "8", ",", "18", ",", "19"}], "]"}]}]}], ";"}], "\n", 
   
   RowBox[{
    RowBox[{"StickmanR4", ":=", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"15", ",", "16", ",", "1", ",", "2"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"12", ",", "13", ",", "3", ",", "4"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"14", ",", "15", ",", "13", ",", "11"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"11", ",", "12", ",", "5", ",", "6"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"17", ",", "18", ",", "16", ",", "14"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"9", ",", "10", ",", "18", ",", "19"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"7", ",", "8", ",", "19", ",", "17"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DiamondR0", ":=", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"13", ",", "12", ",", "2", ",", "1"}], "]"}], 
      RowBox[{"M", "[", 
       RowBox[{"16", ",", "15", ",", "4", ",", "3"}], "]"}], 
      RowBox[{"M", "[", 
       RowBox[{"19", ",", "18", ",", "6", ",", "5"}], "]"}], 
      RowBox[{"M", "[", 
       RowBox[{"24", ",", "23", ",", "8", ",", "7"}], "]"}], 
      RowBox[{"M", "[", 
       RowBox[{"23", ",", "25", ",", "10", ",", "9"}], "]"}], 
      RowBox[{"M", "[", 
       RowBox[{"14", ",", "16", ",", "12", ",", "11"}], "]"}], 
      RowBox[{"M", "[", 
       RowBox[{"11", ",", "13", ",", "21", ",", "20"}], "]"}], 
      RowBox[{"M", "[", 
       RowBox[{"20", ",", "22", ",", "18", ",", "17"}], "]"}], 
      RowBox[{"M", "[", 
       RowBox[{"17", ",", "19", ",", "15", ",", "14"}], "]"}], 
      RowBox[{"M", "[", 
       RowBox[{"22", ",", "21", ",", "25", ",", "24"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Pentagon", ":=", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"12", ",", "13", ",", "1", ",", "2"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"15", ",", "16", ",", "3", ",", "4"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"18", ",", "19", ",", "5", ",", "6"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"21", ",", "22", ",", "7", ",", "8"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"24", ",", "25", ",", "9", ",", "10"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"16", ",", "14", ",", "11", ",", "12"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"19", ",", "17", ",", "14", ",", "15"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"22", ",", "20", ",", "17", ",", "18"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"20", ",", "21", ",", "25", ",", "23"}], "]"}], " ", 
      RowBox[{"M", "[", 
       RowBox[{"23", ",", "24", ",", "13", ",", "11"}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.988199623443022*^9, 3.988199635577215*^9}, {
  3.98820284825581*^9, 3.9882028626859093`*^9}, {3.988203149044351*^9, 
  3.988203149988302*^9}},ExpressionUUID->"707acb70-6a0c-4a69-a283-\
a1d3c20ba74b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "computes", " ", "the", " ", "BM", " ", "polynomial", " ", 
    "for", " ", "each", " ", "capped", " ", 
    RowBox[{"configuration", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FiveCapPent", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"ComputeBM", "[", 
        RowBox[{
         RowBox[{"FiveCaps", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], "*", "Pentagon"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "FiveCaps", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FiveCapDR0", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"ComputeBM", "[", 
        RowBox[{
         RowBox[{"FiveCaps", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], "*", "DiamondR0"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "FiveCaps", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FiveCapSM0", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"ComputeBM", "[", 
        RowBox[{
         RowBox[{"FiveCaps", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], "*", "StickmanR0"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "FiveCaps", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FiveCapSM1", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"ComputeBM", "[", 
        RowBox[{
         RowBox[{"FiveCaps", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], "*", "StickmanR1"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "FiveCaps", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FiveCapSM2", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"ComputeBM", "[", 
        RowBox[{
         RowBox[{"FiveCaps", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], "*", "StickmanR2"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "FiveCaps", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FiveCapSM3", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"ComputeBM", "[", 
        RowBox[{
         RowBox[{"FiveCaps", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], "*", "StickmanR3"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "FiveCaps", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FiveCapSM4", "=", 
     RowBox[{"ParallelTable", "[", 
      RowBox[{
       RowBox[{"ComputeBM", "[", 
        RowBox[{
         RowBox[{"FiveCaps", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], "*", "StickmanR4"}], "]"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "FiveCaps", "]"}]}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.944931285678314*^9, 3.94493131358686*^9}, {
  3.988199660090894*^9, 3.9881996677989907`*^9}, {3.988202866768713*^9, 
  3.988202888637051*^9}},
 CellLabel->
  "In[101]:=",ExpressionUUID->"cad9d829-6181-4ca8-afd3-906eda1b5d1e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "substitutes", " ", "n"}], "=", 
    RowBox[{
    "4", " ", "into", " ", "the", " ", "BM", " ", "polynomial", " ", "of", 
     " ", "each", " ", "capped", " ", "configuration", " ", "and", " ", 
     "searches", " ", "for", " ", "a", " ", "set", " ", "of", " ", 
     "coefficients", " ", "so", " ", "that", " ", "the", " ", "linear", " ", 
     "combination", " ", "of", " ", "the", " ", "configurations", " ", 
     "given", " ", "is", " ", "zero", " ", "for", " ", "every", " ", 
     RowBox[{"cap", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{
    "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllZero", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "FiveCaps", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"AllZero", "==", 
       RowBox[{
        RowBox[{"a1", " ", "FiveCapPent"}], "+", 
        RowBox[{"a2", " ", "FiveCapDR0"}], "+", 
        RowBox[{"a3", " ", "FiveCapSM0"}], "+", 
        RowBox[{"a4", " ", "FiveCapSM1"}], "+", 
        RowBox[{"a5", " ", "FiveCapSM2"}], "+", 
        RowBox[{"a6", " ", "FiveCapSM3"}], "+", 
        RowBox[{"a7", " ", "FiveCapSM4"}]}]}], "/.", 
      RowBox[{"n", ":>", "4"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", 
       "a7"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.988199710603286*^9, 3.988199759490216*^9}, {
  3.98820092427376*^9, 3.988200941375848*^9}, {3.988202891159396*^9, 
  3.988202981399591*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"4969e166-fd7a-4e8a-b7f8-e15b4586df3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a2", "\[Equal]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "a1"}], "2"]}]}], "&&", 
  RowBox[{"a3", "\[Equal]", 
   RowBox[{"4", " ", "a1"}]}], "&&", 
  RowBox[{"a4", "\[Equal]", "a1"}], "&&", 
  RowBox[{"a5", "\[Equal]", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "a1"}]}], "&&", 
  RowBox[{"a6", "\[Equal]", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "a1"}]}], "&&", 
  RowBox[{"a7", "\[Equal]", "a1"}]}]], "Output",
 CellChangeTimes->{3.988200365212476*^9, 3.9882012166751823`*^9, 
  3.988203249539699*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"6cf7cef5-b4fa-4eba-90f4-3d366e77891e"]
}, Open  ]]
},
WindowSize->{1086, 821},
WindowMargins->{{-1876, Automatic}, {Automatic, -154}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4e438933-2515-44d1-90a4-826621eec9a4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3551, 57, 679, "Text",ExpressionUUID->"dc4b9cda-d785-49ad-9914-38f7c6dbf27d"],
Cell[4112, 79, 696888, 19105, 21593, "Input",ExpressionUUID->"4206f354-70ba-412d-9f34-472d21a287fc",
 InitializationCell->True],
Cell[701003, 19186, 13231, 357, 717, "Input",ExpressionUUID->"bc34f569-de61-48db-b83e-1e76aafaf21d"],
Cell[714237, 19545, 2143, 52, 136, "Input",ExpressionUUID->"b6b15e69-aa3b-481b-807c-a25d4fa48c77"],
Cell[716383, 19599, 6060, 149, 325, "Input",ExpressionUUID->"707acb70-6a0c-4a69-a283-a1d3c20ba74b"],
Cell[722446, 19750, 3718, 110, 178, "Input",ExpressionUUID->"cad9d829-6181-4ca8-afd3-906eda1b5d1e"],
Cell[CellGroupData[{
Cell[726189, 19864, 1934, 47, 136, "Input",ExpressionUUID->"4969e166-fd7a-4e8a-b7f8-e15b4586df3c"],
Cell[728126, 19913, 641, 19, 49, "Output",ExpressionUUID->"6cf7cef5-b4fa-4eba-90f4-3d366e77891e"]
}, Open  ]]
}
]
*)



==> anc/FourTangleRelationCheck.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     64033,       1698]
NotebookOptionsPosition[     62960,       1675]
NotebookOutlinePosition[     63361,       1691]
CellTagsIndexPosition[     63318,       1688]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This  notebook  implements  the  computational  verification  of  the  new  \
quadrilateral  (4 - tangle)  relation  for  the  Penrose  polynomial  \
(evaluated  at  the  loop  value  n = 4)  from  the  paper  \"New Relations \
for the Penrose Polynomial\"  by  Scott  Baldridge  and  Ben  McCarty . The  \
method  establishes  a  linear  dependence  among  the  BM  polynomials  of  \
seven  basic  4 - tangle  configurations  (the  \"FourTangles\")  when  \
multiplied  by  a  basic  caps . 

Capped  Configurations  and  the  \"FourCaps\"
The  approach  uses  the  capped  configuration  framework  (Section  3  of  \
the  paper) . A  cap  C consists  of  a  finite  number  of  spokes  \
(boundary  arcs)  connected  inside  a  disk  by  arcs, together  with  \
possible  buckles  (interaction  sites  marked  by  V[a, b])  between  pairs  \
of  arcs . The  FourCaps  list  encodes  a  complete  basis  of  relevant  \
caps  for  4  spokes  (grouped  by  connectivity  type, with  entries  of  \
the  form  {cap  index, basic cap #, expression}) . Each  expression  is  a  \
product  of  arc[ ...]  terms  (representing  circles/loops)  and  V[i, j]  \
terms  (buckles  between  specific  cap  arcs) . arc  is  Orderless  and  \
merges  overlapping  arcs  via  ruleArc . V  (buckles)  is  Orderless; rules  \
such  as  ruleV, DelBridgeAfter, and  ruleDelTopBridgeStates  normalize  \
expressions  and  eliminate  invalid/bridge  states . The  BM  function  \
applies  a  systematic  sequence  of  rewriting  rules  (rule0  for  M - \
smoothings  that  introduce  buckles, rule1/rule2  for  Node  terms, \
SimplifyNodes, ruleCircle, rule6/rule7  to  evaluate  to n)  to  compute  the \
 BM  (chromatic)  polynomial  of  a  capped  state . This  yields  a  signed  \
count  of  proper  n - face  colorings, with  buckles  enforcing  that  \
interacting  arcs  receive  different  colors  (see  Lemma  2.7  and  \
Corollary  2.11  in  the  paper) . 

How  the  Computation  Works

Base  Configurations  (FourTangles) : Seven  fundamental  4 - tangle  \
diagrams  (square, blow - down, virtual  crossing, H, I, vertical  smoothing, \
horizontal  smoothing)  are  expressed  as  products  of  M[a, b, c, d]  \
crossings . These  are  expanded  into  states  via  rule0, producing  \
TangleStates . 

Capped  States : For  each  tangle  and  each  cap  in  FourCaps, the  code  \
multiplies  the  (normalized)  tangle  state  by  the  cap  expression  and  \
evaluates  via  BM . This  accounts  for  all  possible  interactions  \
between  the  tangle  and  the  exterior  cap  arcs . 

Linear  Dependence : FourTanglePolys  computes  the  vector  of  BM  \
polynomials  (at  n = 4)  for  each  tangle  across  the  cap  basis . The  \
final  Reduce  solves  the  linear  system  Vars . FourTanglePolysAt4[[i]] == \
0  for  all  i, confirming  that  a  specific  integer  linear  combination  \
of  the  seven  tangle  polynomials  vanishes  identically  for  every  cap . \
This  proves  the  quadrilateral  relation  holds  for  all  diagrams . The  \
rewriting  system  exhaustively  reduces  every  possible  cap + tangle  \
interaction, verifying  the  relation  over  the  finite  basis  of  caps . \
This  is  the  core  of  the  \"relative bracket\"  technique  used  to  \
derive  the  new  relations  in  the  paper . For  details  on  cap  \
enumeration, why  these  caps  suffice, and  the  precise  coefficients  of  \
the  quadrilateral  relation, see  Sections  3\[Dash]4  of  the  paper .\
\>", "Text",
 CellChangeTimes->{{3.988369034945339*^9, 3.988369064050283*^9}, {
  3.988369105901059*^9, 
  3.98836922032693*^9}},ExpressionUUID->"00884149-43c6-4ace-b279-\
8bb27a883b3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "following", " ", "is", " ", "a", " ", "list", " ", "of", 
      " ", "all", " ", "possible", " ", "4"}], "-", 
     RowBox[{"caps", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"planar", " ", "and", " ", "non"}], "-", "planar"}], ")"}], 
       ".", "  ", "For"}], " ", "each", " ", "entry"}]}], ",", " ", 
    RowBox[{
    "the", " ", "first", " ", "entry", " ", "is", " ", "an", " ", "overall", 
     " ", "index"}], ",", " ", 
    RowBox[{
    "the", " ", "second", " ", "identifies", " ", "the", " ", "basic", " ", 
     "cap", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"i", ".", "e", ".", " ", "the"}], " ", "arc", " ", "data"}], 
      ")"}], " ", "and", " ", "the", " ", "second", " ", "entry", " ", 
     "gives", " ", "the", " ", "arcs", " ", "together", " ", "with", " ", 
     "the", " ", 
     RowBox[{"buckles", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"FourCaps", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", "1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", "1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", "1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", "1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", "1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", "1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", "1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", "1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"12", ",", "1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"13", ",", "1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"14", ",", "1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"15", ",", "1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", "1", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"17", ",", "2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"18", ",", "2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19", ",", "2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", "2", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "7"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"21", ",", "3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"22", ",", "3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"23", ",", "3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"24", ",", "3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"25", ",", "3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"26", ",", "3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"27", ",", "3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"28", ",", "3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"29", ",", "3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"30", ",", "3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"31", ",", "3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"32", ",", "3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"33", ",", "3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"34", ",", "3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"35", ",", "3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"36", ",", "3", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"3", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"37", ",", "4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"38", ",", "4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"39", ",", "4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"40", ",", "4", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"41", ",", "5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"42", ",", "5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"43", ",", "5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"44", ",", "5", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"4", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"45", ",", "6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"46", ",", "6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"47", ",", "6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"48", ",", "6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"49", ",", "6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"50", ",", "6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"51", ",", "6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"52", ",", "6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"53", ",", "6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"54", ",", "6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"55", ",", "6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"56", ",", "6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"57", ",", "6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"58", ",", "6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"59", ",", "6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"60", ",", "6", ",", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"1", ",", "4"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"2", ",", "3"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"5", ",", "8"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"6", ",", "7"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"1", ",", "6"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "5"}], "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"2", ",", "6"}], "]"}]}]}], "}"}]}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.988197758920319*^9, 3.988197794047331*^9}, {
  3.988203016959427*^9, 3.9882030180476522`*^9}, {3.988203083702763*^9, 
  3.988203111091652*^9}},
 CellLabel->
  "In[111]:=",ExpressionUUID->"fa6d3fda-fd30-49d2-8814-aa24949087d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "following", " ", "code", " ", "is", " ", "necessary", " ", 
    "for", " ", "computing", " ", "the", " ", "BM", " ", "polynomial", " ", 
    "of", " ", "a", " ", 
    RowBox[{"state", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SetAttributes", "[", 
    RowBox[{"arc", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"SetAttributes", "[", 
    RowBox[{"V", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ruleArc", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"arc", "[", "x__", "]"}], 
        RowBox[{"arc", "[", "y__", "]"}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"arc", "@@", 
         RowBox[{"Union", "[", 
          RowBox[{
           RowBox[{"List", "[", "x", "]"}], ",", 
           RowBox[{"List", "[", "y", "]"}]}], "]"}]}], "/;", 
        RowBox[{
         RowBox[{"Intersection", "[", 
          RowBox[{
           RowBox[{"List", "[", "x", "]"}], ",", 
           RowBox[{"List", "[", "y", "]"}]}], "]"}], "\[NotEqual]", 
         RowBox[{"{", "}"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ruleV", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"arc", "[", "x__", "]"}], " ", 
         RowBox[{"V", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}]}], ":>", 
        RowBox[{
         RowBox[{
          RowBox[{"arc", "[", "x", "]"}], " ", 
          RowBox[{"V", "[", 
           RowBox[{
            RowBox[{"Min", "[", 
             RowBox[{"List", "[", "x", "]"}], "]"}], ",", "b"}], "]"}]}], "/;", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{
             RowBox[{"List", "[", "x", "]"}], ",", "a"}], "]"}], "&&", 
           RowBox[{"a", "!=", 
            RowBox[{"Min", "[", 
             RowBox[{"List", "[", "x", "]"}], "]"}]}]}], ")"}]}]}], ",", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"V", "[", "x__", "]"}], "m_"], ":>", 
        RowBox[{"V", "[", "x", "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ruleDelTopBridgeStates", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"a_", ",", "a_"}], "]"}], ":>", "0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"DelBridgeAfter", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"arc", "[", "x__", "]"}], 
        RowBox[{"V", "[", 
         RowBox[{"a_", ",", "b_"}], "]"}]}], ":>", 
       RowBox[{"0", "/;", 
        RowBox[{
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"List", "[", "x", "]"}], ",", "a"}], "]"}], "&&", 
         RowBox[{"MemberQ", "[", 
          RowBox[{
           RowBox[{"List", "[", "x", "]"}], ",", "b"}], "]"}]}]}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ruleTwoArc", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"arc", "[", "x__", "]"}], "\[RuleDelayed]", 
       RowBox[{"arc", "[", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"List", "[", "x", "]"}], "]"}], ",", 
         RowBox[{"RankedMin", "[", 
          RowBox[{
           RowBox[{"List", "[", "x", "]"}], ",", "2"}], "]"}]}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SimplifyNodes", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"arc", "[", "x__", "]"}], 
         RowBox[{"Node", "[", "y__", "]"}]}], ":>", 
        RowBox[{
         RowBox[{"arc", "[", "x", "]"}], "/;", 
         RowBox[{"SubsetQ", "[", 
          RowBox[{
           RowBox[{"List", "[", "x", "]"}], ",", 
           RowBox[{"List", "[", "y", "]"}]}], "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"arc", "[", "x__", "]"}], 
         RowBox[{"Node", "[", "y__", "]"}]}], ":>", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"arc", "[", "x", "]"}], 
          RowBox[{"Node", "@@", 
           RowBox[{"Union", "[", 
            RowBox[{
             RowBox[{"List", "[", 
              RowBox[{"Min", "[", 
               RowBox[{"Intersection", "[", 
                RowBox[{
                 RowBox[{"List", "[", "x", "]"}], ",", 
                 RowBox[{"List", "[", "y", "]"}]}], "]"}], "]"}], "]"}], ",", 
             
             RowBox[{"Complement", "[", 
              RowBox[{
               RowBox[{"List", "[", "y", "]"}], ",", 
               RowBox[{"Intersection", "[", 
                RowBox[{
                 RowBox[{"List", "[", "x", "]"}], ",", 
                 RowBox[{"List", "[", "y", "]"}]}], "]"}]}], "]"}]}], 
            "]"}]}]}], "/;", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"List", "[", "x", "]"}], ",", 
             RowBox[{"List", "[", "y", "]"}]}], "]"}], "]"}], ">", "1"}]}]}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"arc", "[", "x__", "]"}], 
         RowBox[{"Node", "[", "y__", "]"}]}], ":>", 
        RowBox[{
         RowBox[{
          RowBox[{"arc", "[", "x", "]"}], 
          RowBox[{"Node", "@@", 
           RowBox[{"Union", "[", 
            RowBox[{
             RowBox[{"List", "[", 
              RowBox[{"Min", "[", 
               RowBox[{"List", "[", "x", "]"}], "]"}], "]"}], ",", 
             RowBox[{"Complement", "[", 
              RowBox[{
               RowBox[{"List", "[", "y", "]"}], ",", 
               RowBox[{"Intersection", "[", 
                RowBox[{
                 RowBox[{"List", "[", "x", "]"}], ",", 
                 RowBox[{"List", "[", "y", "]"}]}], "]"}]}], "]"}]}], 
            "]"}]}]}], " ", "/;", 
         RowBox[{
          RowBox[{
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"List", "[", "x", "]"}], ",", 
             RowBox[{"List", "[", "y", "]"}]}], "]"}], "!=", 
           RowBox[{"{", "}"}]}], "&&", 
          RowBox[{
           RowBox[{"Intersection", "[", 
            RowBox[{
             RowBox[{"List", "[", "x", "]"}], ",", 
             RowBox[{"List", "[", "y", "]"}]}], "]"}], "!=", 
           RowBox[{"List", "[", 
            RowBox[{"Min", "[", 
             RowBox[{"List", "[", "x", "]"}], "]"}], "]"}]}]}]}]}]}], "}"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ruleCircle", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"arc", "[", "x__", "]"}], "m_"], ":>", 
        RowBox[{"c", "[", 
         RowBox[{"Min", "[", 
          RowBox[{"List", "[", "x", "]"}], "]"}], "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"arc", "[", "x__", "]"}], ":>", 
        RowBox[{"c", "[", 
         RowBox[{"Min", "[", 
          RowBox[{"List", "[", "x", "]"}], "]"}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rule0", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"M", "[", 
        RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":>", "  ", 
       RowBox[{
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"a", ",", "d"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"b", ",", "c"}], "]"}], 
         RowBox[{"V", "[", 
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{"a", ",", "d"}], "]"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{"b", ",", "c"}], "]"}]}], "]"}]}], "-", " ", 
        RowBox[{
         RowBox[{"arc", "[", 
          RowBox[{"a", ",", "c"}], "]"}], " ", 
         RowBox[{"arc", "[", 
          RowBox[{"b", ",", "d"}], "]"}], 
         RowBox[{"V", "[", 
          RowBox[{
           RowBox[{"Min", "[", 
            RowBox[{"a", ",", "c"}], "]"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{"b", ",", "d"}], "]"}]}], "]"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rule0a", "=", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"V", "[", "x__", "]"}], "m_"], ":>", 
       RowBox[{"V", "[", "x", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"rule0b", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"x_", ",", "x_"}], "]"}], ":>", "0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rule1", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"V", "[", "x__", "]"}], "\[RuleDelayed]", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Node", "[", "x", "]"}]}], ")"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rule2", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Node", "[", "x__", "]"}], 
         RowBox[{"Node", "[", "y__", "]"}]}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"Node", "@@", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"List", "[", "x", "]"}], ",", 
            RowBox[{"List", "[", "y", "]"}]}], "]"}]}], "/;", 
         RowBox[{
          RowBox[{"Intersection", "[", 
           RowBox[{
            RowBox[{"List", "[", "x", "]"}], ",", 
            RowBox[{"List", "[", "y", "]"}]}], "]"}], "\[NotEqual]", 
          RowBox[{"{", "}"}]}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Node", "[", "x__", "]"}], "m_"], ":>", 
        RowBox[{"Node", "[", "x", "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rule5", "=", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Node", "[", "x__", "]"}], "m_"], ":>", 
       RowBox[{"Node", "[", "x", "]"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rule6", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Node", "[", "x__", "]"}], 
         RowBox[{"Node", "[", "y__", "]"}]}], "\[RuleDelayed]", 
        RowBox[{
         RowBox[{"Node", "@@", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{"List", "[", "x", "]"}], ",", 
            RowBox[{"List", "[", "y", "]"}]}], "]"}]}], "/;", 
         RowBox[{
          RowBox[{"Intersection", "[", 
           RowBox[{
            RowBox[{"List", "[", "x", "]"}], ",", 
            RowBox[{"List", "[", "y", "]"}]}], "]"}], "\[NotEqual]", 
          RowBox[{"{", "}"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"Node", "[", "x__", "]"}], "\[RuleDelayed]", 
        RowBox[{"n", 
         RowBox[{"(", 
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"c", "[", 
              RowBox[{
               RowBox[{"List", "[", "x", "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"List", "[", "x", "]"}], "]"}]}], "}"}]}], "]"}], 
          ")"}]}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rule7", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c", "[", "a_", "]"}], ":>", " ", "n"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"BM", "[", "t_", "]"}], ":=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"t", "//.", "ruleArc"}], "//.", "ruleV"}], "//.", 
               "DelBridgeAfter"}], "//.", "rule1"}], "//", "Expand"}], ")"}], 
           "//.", "rule2"}], "/.", "rule5"}], "//.", "SimplifyNodes"}], "//.",
         "ruleCircle"}], "//.", "rule6"}], "//.", "rule7"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.929007171017393*^9, 3.929007192619889*^9}, {
   3.929009023623114*^9, 3.929009105547258*^9}, 3.929014989927947*^9, {
   3.929015047997478*^9, 3.929015049858501*^9}, {3.929016462284968*^9, 
   3.929016464308051*^9}, {3.929017915725387*^9, 3.929017996520709*^9}, {
   3.929018048919578*^9, 3.929018125987537*^9}, {3.929019573305635*^9, 
   3.929019587317279*^9}, {3.929019642388459*^9, 3.929019681509646*^9}, {
   3.92902098049887*^9, 3.929020983911821*^9}, {3.9290210198630943`*^9, 
   3.929021030434107*^9}, {3.929021236030251*^9, 3.929021238138843*^9}, {
   3.929021426795434*^9, 3.929021428254218*^9}, {3.929024210644932*^9, 
   3.929024211898356*^9}, {3.929024441312921*^9, 3.929024451817221*^9}, 
   3.9290279629658422`*^9, {3.9290283104487143`*^9, 3.929028318570056*^9}, {
   3.929028661632763*^9, 3.92902866211818*^9}, {3.929028724218101*^9, 
   3.929028726604701*^9}, {3.929098852373214*^9, 3.92909888240516*^9}, 
   3.92913155696735*^9, {3.929131594259375*^9, 3.929131600372676*^9}, {
   3.929131968005258*^9, 3.9291320331581507`*^9}, {3.929177728612781*^9, 
   3.929177730888578*^9}, {3.929177915517794*^9, 3.9291779257978497`*^9}, {
   3.929178880321773*^9, 3.929178881911018*^9}, {3.98820313125424*^9, 
   3.988203142369069*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"86c135b5-ec56-4320-a19a-78264132a4fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "neeeded", " ", "configurations", " ", "for", " ", "the", " ", 
    
    RowBox[{"relation", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FourTangles", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Tangle", " ", "1"}], ":", "  ", 
        RowBox[{"the", " ", "square"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"11", ",", "10", ",", "2", ",", "1"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"10", ",", "9", ",", "12", ",", "14"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"14", ",", "13", ",", "4", ",", "3"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"19", ",", "18", ",", "9", ",", "11"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"15", ",", "17", ",", "13", ",", "12"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"8", ",", "7", ",", "20", ",", "19"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"18", ",", "20", ",", "16", ",", "15"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"6", ",", "5", ",", "17", ",", "16"}], "]"}]}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Tangle", " ", "2"}], ":", "  ", 
         RowBox[{"blow", "-", "down"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"12", ",", "9", ",", "2", ",", "1"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"9", ",", "10", ",", "4", ",", "3"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"6", ",", "5", ",", "10", ",", "11"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"8", ",", "7", ",", "11", ",", "12"}], "]"}]}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Tangle", " ", "3"}], ":", "  ", 
         RowBox[{"the", " ", "virtual", " ", "crossing"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"6", ",", "5", ",", "2", ",", "1"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"8", ",", "7", ",", "4", ",", "3"}], "]"}]}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Tangle", " ", "4"}], ":", "  ", 
         RowBox[{"the", " ", "H"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"9", ",", "11", ",", "2", ",", "1"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"11", ",", "10", ",", "14", ",", "13"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"13", ",", "12", ",", "4", ",", "3"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"8", ",", "7", ",", "10", ",", "9"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"6", ",", "5", ",", "12", ",", "14"}], "]"}]}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Tangle", " ", "5"}], ":", "  ", 
         RowBox[{"the", " ", "I"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"10", ",", "9", ",", "2", ",", "1"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"9", ",", "11", ",", "4", ",", "3"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"14", ",", "13", ",", "11", ",", "10"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"8", ",", "7", ",", "12", ",", "14"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"6", ",", "5", ",", "13", ",", "12"}], "]"}]}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Tangle", " ", "6"}], ":", "  ", 
         RowBox[{"vertical", " ", "smoothing"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"8", ",", "7", ",", "2", ",", "1"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"6", ",", "5", ",", "4", ",", "3"}], "]"}]}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Tangle", " ", "7"}], ":", "  ", 
         RowBox[{"horizontal", " ", "smoothing"}]}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"M", "[", 
         RowBox[{"2", ",", "1", ",", "4", ",", "3"}], "]"}], 
        RowBox[{"M", "[", 
         RowBox[{"8", ",", "7", ",", "6", ",", "5"}], "]"}]}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.988203037231717*^9, 3.988203054255521*^9}, {
  3.9882031555074787`*^9, 3.988203155778264*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"c6fa5425-48c7-4240-8578-b0f0220c4260"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "expands", " ", "the", " ", "state", " ", "system", " ", 
     "for", " ", "each", " ", "configuration", " ", "and", " ", "does", " ", 
     "some", " ", "basic", " ", "pre"}], "-", 
    RowBox[{"processing", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TangleStates", "=", 
     RowBox[{"MonomialList", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"FourTangles", "//.", "rule0"}], ")"}], "//", "Expand"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TangleStates", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"TangleStates", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "//.", "rule0a"}], "//.", 
             "rule0b"}], "//.", "ruleArc"}], "//.", "ruleV"}], "//.", 
          "ruleDelTopBridgeStates"}], ",", "0"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "TangleStates", "]"}]}], "}"}]}], "]"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.936797452686192*^9, 3.9367974837817507`*^9}, 
   3.936797564681291*^9, {3.9367979861668*^9, 3.936797986412732*^9}, {
   3.936798027319549*^9, 3.936798094732188*^9}, {3.936798806737974*^9, 
   3.9367988174217987`*^9}, {3.9367988586128273`*^9, 3.936798870682022*^9}, {
   3.988198029619278*^9, 3.988198030007563*^9}, {3.988203180498507*^9, 
   3.9882032026988173`*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"6e0adc57-566b-4c45-9fd0-76b5860dd3af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"This", " ", "compute", " ", "the", " ", "BM"}], "-", 
     RowBox[{
     "polynomial", " ", "for", " ", "each", " ", "capped", " ", 
      "cofinguration", " ", "and", " ", "evaluates", " ", "it", " ", "at", 
      " ", "n"}]}], "=", "4."}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FourTanglePolys", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"BM", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"TangleStates", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "*", 
             RowBox[{"FourCaps", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"Length", "[", 
              RowBox[{"TangleStates", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "FourCaps", "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "TangleStates", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FourTanglePolysAt4", "=", 
     RowBox[{"Transpose", "[", 
      RowBox[{"FourTanglePolys", "/.", 
       RowBox[{"n", ":>", "4"}]}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.93679820930581*^9, 3.936798280081852*^9}, {
   3.93679836285415*^9, 3.936798384925475*^9}, {3.936798423075577*^9, 
   3.936798431229388*^9}, 3.936798777643568*^9, {3.936798883145171*^9, 
   3.936798884699176*^9}, {3.936798919529293*^9, 3.936798943108076*^9}, {
   3.946457649397674*^9, 3.94645764988268*^9}, {3.946457735650399*^9, 
   3.9464577359611797`*^9}, {3.98819801875735*^9, 3.9881980189753513`*^9}, {
   3.9882032048593273`*^9, 3.988203224225194*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"6211ecad-5ef7-4ef6-9767-1a6c81ec0d6e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"This", " ", "substitutes", " ", "n"}], "=", 
    RowBox[{
    "4", " ", "into", " ", "the", " ", "BM", " ", "polynomial", " ", "of", 
     " ", "each", " ", "capped", " ", "configuration", " ", "and", " ", 
     "searches", " ", "for", " ", "a", " ", "set", " ", "of", " ", 
     "coefficients", " ", "so", " ", "that", " ", "the", " ", "linear", " ", 
     "combination", " ", "of", " ", "the", " ", "configurations", " ", 
     "given", " ", "is", " ", "zero", " ", "for", " ", "every", " ", 
     RowBox[{"cap", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "Vars", "]"}], ";", 
    RowBox[{"Clear", "[", "c", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vars", "=", 
     RowBox[{"Array", "[", 
      RowBox[{"c", ",", 
       RowBox[{"Length", "[", "FourTangles", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CheckLength", "=", 
     RowBox[{"Length", "[", "FourCaps", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllZero", "=", 
     RowBox[{"Table", "[", 
      RowBox[{"0", ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "CheckLength"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Relations", "=", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Vars", ".", 
        RowBox[{"FourTanglePolysAt4", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "CheckLength"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Reduce", "[", 
    RowBox[{
     RowBox[{"Relations", "==", "AllZero"}], ",", "Vars"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.931520066036865*^9, 3.931520067853888*^9}, {
  3.988197983471973*^9, 3.9881980048083553`*^9}, {3.98820322786971*^9, 
  3.988203237533959*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"36060954-e930-424f-80b5-1a368260f570"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", "2", "]"}], "\[Equal]", 
   RowBox[{"4", " ", 
    RowBox[{"c", "[", "1", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"c", "[", "3", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"c", "[", "1", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"c", "[", "4", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"c", "[", "1", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"c", "[", "5", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"c", "[", "1", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"c", "[", "6", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"c", "[", "1", "]"}]}]}], "&&", 
  RowBox[{
   RowBox[{"c", "[", "7", "]"}], "\[Equal]", 
   RowBox[{
    RowBox[{"-", "4"}], " ", 
    RowBox[{"c", "[", "1", "]"}]}]}]}]], "Output",
 CellChangeTimes->{3.988203254339797*^9},
 CellLabel->
  "Out[140]=",ExpressionUUID->"af9831c8-107c-4ee5-baa9-475b73a2b2a6"]
}, Open  ]]
},
WindowSize->{808, 821},
WindowMargins->{{-911, Automatic}, {Automatic, -223}},
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ded4522c-bed5-4d35-8935-3632405992aa"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 3701, 59, 886, "Text",ExpressionUUID->"00884149-43c6-4ace-b279-8bb27a883b3a"],
Cell[4262, 81, 33377, 912, 1354, "Input",ExpressionUUID->"fa6d3fda-fd30-49d2-8814-aa24949087d4"],
Cell[37642, 995, 13511, 368, 992, "Input",ExpressionUUID->"86c135b5-ec56-4320-a19a-78264132a4fd"],
Cell[51156, 1365, 4822, 117, 535, "Input",ExpressionUUID->"c6fa5425-48c7-4240-8578-b0f0220c4260"],
Cell[55981, 1484, 1707, 43, 136, "Input",ExpressionUUID->"6e0adc57-566b-4c45-9fd0-76b5860dd3af"],
Cell[57691, 1529, 2198, 53, 157, "Input",ExpressionUUID->"6211ecad-5ef7-4ef6-9767-1a6c81ec0d6e"],
Cell[CellGroupData[{
Cell[59914, 1586, 2029, 51, 220, "Input",ExpressionUUID->"36060954-e930-424f-80b5-1a368260f570"],
Cell[61946, 1639, 998, 33, 79, "Output",ExpressionUUID->"af9831c8-107c-4ee5-baa9-475b73a2b2a6"]
}, Open  ]]
}
]
*)


